Millisecond-resolved infrared spectroscopy study of polymer brush swelling dynamics

We present the study of millisecond-resolved polymer brush swelling dynamics using infrared spectroscopy with a custom-built quantum cascade laser-based infrared spectrometer at a 1 kHz sampling rate after averaging. By cycling the humidity of the environment of the polymer brush, we are able to measure the swelling dynamics sequentially at different wavenumbers. The high sampling rate provides us with information on the reconformation of the brush at a higher temporal resolution than previously reported. Using spectroscopic ellipsometry, we study the brush swelling dynamics as a reference experiment and to correct artefacts of the infrared measurement approach. This technique informs on the changes in the brush thickness and refractive index. Our results indicate that the swelling dynamics of the polymer brush are poorly described by Fickian diffusion and the Berens-Hopfenberg formalism, pointing toward more complicated underlying transport.

==> anc/SI-3.py <==
# import dependencies
import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from scipy.signal import find_peaks
from scipy import interpolate

# Load data and remove data structure
Q2 = np.load("brush.npy")

# Assign to relevant columns
t = Q2[:, 0]
d = Q2[:, 1]
r = Q2[:, 2]
dt = t[1] - t[0]
diffd = np.diff(d)
diffr = np.diff(r)

# Find peaks in the differentiated signal
peakdistance = 2e4
peaks, prop = find_peaks(diffd/ max(diffd), distance=peakdistance)

peak_spacing = np.diff(peaks)

# Create an empty grid to hold the intensity values
max_bin_length = np.min(np.diff(peaks))

# Data is stored in a heatmap, for easy operations and visualization. 
heatmap_data = np.zeros((len(peaks), max_bin_length))

# Fill in the heatmap grid with intensity values
for i, peak_index in enumerate(peaks[0:-1]):
        heatmap_data[i, :] = d[peak_index : peak_index+max_bin_length]

heatmap = heatmap_data
# Get the width and height of the heatmap
height, width = heatmap.shape
# Split the heatmap into left and right halves
left_half = heatmap[:, :width // 1]
right_half = heatmap[:, 7500:9000]
mean_right_half = np.mean(right_half, axis=1)
# Reshape mean_right_half to match the shape of the left half
mean_right_half_reshaped = mean_right_half[:, np.newaxis]

heatmap_div = np.zeros(heatmap.shape)
for i in np.arange(0,len(peaks)):
    if mean_right_half_reshaped[i] != 0:
        heatmap_div[i,:] = heatmap[i,:]/mean_right_half_reshaped[i]
    else:
        heatmap_div[i,:] = heatmap[i,:]*np.NAN

# Load data from file.txt into a pandas DataFrame
df = pd.read_csv('90.txt', delimiter='\t')

# Generate a time array with 1 ms intervals from the first timestamp to 10 seconds. 
time = (df['Time (min.)']*60000)
time_interpolated = np.arange(1,len(heatmap[1,:])+1)

# Linearly interpolate values for each column within the existing time range
thickness_interpolated = interpolate.interp1d(time, df['Thickness # 2 (nm)'],'linear', fill_value='extrapolate')
A_interpolated = interpolate.interp1d(time, df['A'],'linear', fill_value='extrapolate')
thickness_interpolated_array = thickness_interpolated(time_interpolated)
A_interpolated_array = A_interpolated(time_interpolated)

#Implement corrections based on ellipsometry data, as described by the correction factor equation (O, eq 3.)
heatmap_corrected = heatmap
wl_array = 1187 + t[peaks]/20.025
for wl_i in np.arange(len(heatmap[:,1])):
    for time_i in np.arange(len(heatmap[1,:])):
        z = wl_array[wl_i]/(2*np.pi*np.sqrt(np.sin(30)**2/(A_interpolated_array[time_i]/3.42)-1))
        O = z/(z-z*np.exp(-thickness_interpolated_array[time_i]/z))
        heatmap_corrected[wl_i,time_i] = np.log10(1/heatmap_div[wl_i,time_i])*O
plt.imshow((heatmap_corrected), cmap='inferno', aspect='auto', origin='lower', vmin=-0.3, vmax = 0.2)
plt.show()

